Higgs boson mass in the Standard Model at two-loop order and beyond

We calculate the mass of the Higgs boson in the Standard Model in terms of the underlying Lagrangian parameters at complete 2-loop order with leading 3-loop corrections. A computer program implementing the results is provided. The program also computes and minimizes the Standard Model effective potential in Landau gauge at 2-loop order with leading 3-loop corrections.

==> anc/coefficients.txt <==
(*************************************************************************** 
This file contains the terms in the non-QCD part of the 2-loop 
contribution to the Higgs pole squared mass in the Standard Model,
eq. (2.48) in the paper "Higgs boson mass in the Standard Model
at two-loop order and beyond", by Stephen P. Martin and David G. Robertson.

We use k to represent the Higgs self-coupling \lambda. Also:
v2 = v^2, where v = Landau gauge VEV.
yt2 = yt^2, where yt = top Yukawa coupling.
g2 = g^2, where g = SU(2)_L gauge coupling.
gp2 = gp^2, where gp = U(1)_Y gauge coupling.

MttttZ means M(t,t,t,t,z), 
UtttZ means U(t,t,t,z),
etc.

This file can be read into Mathematica.
****************************************************************************)

total = coMhhhhh * Mhhhhh +
        coUhhhh * Uhhhh +
        coShhh * Shhh +
        coIhhh * Ihhh +
        coMtttt0 * Mtttt0 +
        coTt0t * Tt0t +
        coTbar0tt * Tbar0tt +
        coMttttZ * MttttZ +
        coUtttZ * UtttZ +
        coSttZ * SttZ +
        coTttZ * TttZ +
        coTZtt * TZtt +
        coIttZ * IttZ +
        coMtttth * Mtttth +
        coUttth * Uttth +
        coStth * Stth +
        coTtth * Ttth +
        coItth * Itth +
        coMtZtZt * MtZtZt +
        coUZZtt * UZZtt +
        coMththt * Mththt +
        coUhhtt * Uhhtt +
        coMtWtW0 * MtWtW0 +
        coUWW0t * UWW0t +
        coUtt0W * Utt0W +
        coS0tW * S0tW +
        coTW0t * TW0t +
        coTt0W * Tt0W +
        coI0tW * I0tW +
        coMWWWWZ * MWWWWZ +
        coUWWWZ * UWWWZ +
        coSWWZ * SWWZ +
        coTWWZ * TWWZ +
        coTZWW * TZWW +
        coIWWZ * IWWZ +
        coMWWWW0 * MWWWW0 +
        coTW0W * TW0W +
        coTbar0WW * Tbar0WW +
        coMWWWWh * MWWWWh +
        coUWWWh * UWWWh +
        coSWWh * SWWh +
        coTWWh * TWWh +
        coIWWh * IWWh +
        coMZZZZh * MZZZZh +
        coUZZZh * UZZZh +
        coSZZh * SZZh +
        coTZZh * TZZh +
        coIZZh * IZZh +
        coMWZWZW * MWZWZW +
        coUZZWW * UZZWW +
        coMhWhWW * MhWhWW +
        coUhhWW * UhhWW +
        coMhZhZZ * MhZhZZ +
        coUhhZZ * UhhZZ +
        coUWW00 * UWW00 +
        coUZZ00 * UZZ00 +
        coS00W * S00W +
        coTW00 * TW00 +
        coS00Z * S00Z +
        coTZ00 * TZ00 +
        coI00W * I00W +
        coI00Z * I00Z +
        coI00h * I00h +
        coI00t * I00t +
        coI0hW * I0hW +
        coI0hZ * I0hZ +
        coI0WZ * I0WZ +
        coBWWBWW * BWW * BWW +
        coBZZBZZ * BZZ * BZZ +
        coBhhBhh * Bhh * Bhh +
        coBttBtt * Btt * Btt +
        coBZZBtt * BZZ * Btt +
        coBWWBtt * BWW * Btt +
        coBhhBtt * Bhh * Btt +
        coBWWBZZ * BWW * BZZ +
        coBWWBhh * BWW * Bhh +
        coBZZBhh * BZZ * Bhh +
        coAWBWW * AW * BWW +
        coAZBWW * AZ * BWW +
        coAhBWW * Ah * BWW +
        coAtBWW * At * BWW +
        coAWBZZ * AW * BZZ +
        coAZBZZ * AZ * BZZ +
        coAhBZZ * Ah * BZZ +
        coAtBZZ * At * BZZ +
        coAWBhh * AW * Bhh +
        coAZBhh * AZ * Bhh +
        coAhBhh * Ah * Bhh +
        coAtBhh * At * Bhh +
        coAWBtt * AW * Btt +
        coAZBtt * AZ * Btt +
        coAhBtt * Ah * Btt +
        coAtBtt * At * Btt +
        coAWAW * AW * AW +
        coAZAZ * AZ * AZ +
        coAhAh * Ah * Ah +
        coAtAt * At * At +
        coAZAt * AZ * At +
        coAWAt * AW * At +
        coAhAt * Ah * At +
        coAWAZ * AW * AZ +
        coAWAh * AW * Ah +
        coAZAh * AZ * Ah +
        coBWW * BWW +
        coBZZ * BZZ +
        coBhh * Bhh +
        coBtt * Btt +
        coAW * AW +
        coAZ * AZ +
        coAh * Ah +
        coAt * At +
        co1;

coMhhhhh = -648*k^4*v2^2
 
coUhhhh = 108*k^3*v2
 
coShhh = 102*k^2
 
coIhhh = -48*k^2
 
coMtttt0 = (-16*g2*gp2*v2^2*yt2*(-2*k + yt2)*(-k + yt2))/(3*(g2 + gp2))
 
coTt0t = v2*(4*g2*(6*k - 7*yt2)*yt2 - (4*g2^2*(6*k - 7*yt2)*yt2)/(g2 + gp2))
 
coTbar0tt = (-32*g2*gp2*v2*yt2*(-k + yt2))/(3*(g2 + gp2))
 
coMttttZ = v2^2*yt2*((-16*g2^2*(k - yt2)*(2*k - yt2))/(3*(g2 + gp2)) + 
      (256*g2*k^2 - 64*gp2*k^2 - 9*g2^2*yt2 + 6*g2*gp2*yt2 - 17*gp2^2*yt2 - 
        402*g2*k*yt2 + 78*gp2*k*yt2 + 146*g2*yt2^2 - 14*gp2*yt2^2)/24)
 
coUtttZ = v2*(-((g2 + gp2)*(9*g2^2 - 30*g2*gp2 + 25*gp2^2)*(g2 + gp2 - 8*k))/
       (256*(g2 + gp2 - 8*yt2)) - (16*g2^2*(k - 2*yt2)*yt2)/(3*(g2 + gp2)) + 
      (27*g2^3 - 63*g2^2*gp2 - 15*g2*gp2^2 + 75*gp2^3 + 1512*g2^2*k - 
        432*g2*gp2*k + 2664*gp2^2*k + 504*g2^2*yt2 - 912*g2*gp2*yt2 + 
        1144*gp2^2*yt2 - 1088*g2*k*yt2 - 6208*gp2*k*yt2 - 9344*g2*yt2^2 + 
        896*gp2*yt2^2 + 9216*k*yt2^2)/768)
 
coSttZ = (256*g2^2*k*yt2)/(3*(g2^2 + 2*g2*gp2 + gp2^2)) + 
     (32*g2^2*yt2^2)/(3*(g2 + gp2)*k) - (9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 
       17*gp2^3 - 18*g2^2*yt2 - 132*g2*gp2*yt2 + 14*gp2^2*yt2)/
      (24*(g2 + gp2 - 2*k)) + (8*g2*(8*g2*k - 37*g2*yt2 - 120*k*yt2))/
      (9*(g2 + gp2)) + (-207*g2^2 + 138*g2*gp2 - 391*gp2^2 - 368*g2*k + 
       272*gp2*k + 2674*g2*yt2 - 286*gp2*yt2 + 2400*k*yt2 + 108*yt2^2)/72 + 
     (9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 + 18*g2^2*yt2 - 
       156*g2*gp2*yt2 + 82*gp2^2*yt2 - 584*g2*yt2^2 + 56*gp2*yt2^2)/(48*k)
 
coTttZ = v2*(((9*g2^2 - 30*g2*gp2 + 25*gp2^2)*(15*g2^2 + 30*g2*gp2 + 
         15*gp2^2 - 56*g2*k - 56*gp2*k + 64*k^2))/(768*(g2 + gp2 - 8*yt2)) - 
      (128*g2^2*k*(k - yt2)*yt2)/(3*(g2^2 + 2*g2*gp2 + gp2^2)) + 
      (16*g2^2*yt2^3)/(3*(g2 + gp2)*k) - 
      (yt2*(9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 - 18*g2^2*yt2 - 
         132*g2*gp2*yt2 + 14*gp2^2*yt2))/(48*(g2 + gp2 - 2*k)) + 
      (yt2*(9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 + 18*g2^2*yt2 - 
         156*g2*gp2*yt2 + 82*gp2^2*yt2 - 584*g2*yt2^2 + 56*gp2*yt2^2))/
       (96*k) - (16*g2*(3*g2*k^2 - 10*g2*k*yt2 - 30*k^2*yt2 + 13*g2*yt2^2 + 
         30*k*yt2^2))/(9*(g2 + gp2)) + (-405*g2^3 + 945*g2^2*gp2 + 
        225*g2*gp2^2 - 1125*gp2^3 + 1512*g2^2*k - 5040*g2*gp2*k + 
        4200*gp2^2*k + 10560*g2*k^2 - 4800*gp2*k^2 - 4536*g2^2*yt2 + 
        11664*g2*gp2*yt2 - 11448*gp2^2*yt2 - 41536*g2*k*yt2 + 
        9664*gp2*k*yt2 - 38400*k^2*yt2 + 59872*g2*yt2^2 - 6688*gp2*yt2^2 + 
        31488*k*yt2^2 + 6912*yt2^3)/2304)
 
coTZtt = v2*(-((g2 + gp2)*(9*g2^2 - 30*g2*gp2 + 25*gp2^2)*(g2 + gp2 - 8*k))/
       (128*(g2 + gp2 - 8*yt2)) + (32*g2^2*(3*k - yt2)*yt2)/(3*(g2 + gp2)) - 
      ((g2 + gp2)*(9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 - 
         18*g2^2*yt2 - 132*g2*gp2*yt2 + 14*gp2^2*yt2))/
       (64*(g2 + gp2 - 2*k)) + ((g2 + gp2 + 4*yt2)*(9*g2^3 + 3*g2^2*gp2 + 
         11*g2*gp2^2 + 17*gp2^3 - 18*g2^2*yt2 - 132*g2*gp2*yt2 + 
         14*gp2^2*yt2))/(384*k) + (-315*g2^3 - 321*g2^2*gp2 - 529*g2*gp2^2 - 
        523*gp2^3 + 2520*g2^2*k + 48*g2*gp2*k + 4184*gp2^2*k - 
        1296*g2^2*yt2 + 3168*g2*gp2*yt2 - 3216*gp2^2*yt2 - 33408*g2*k*yt2 + 
        12672*gp2*k*yt2 + 14016*g2*yt2^2 - 1344*gp2*yt2^2)/1152)
 
coIttZ = ((9*g2^2 - 30*g2*gp2 + 25*gp2^2)*k)/(24*(g2 + gp2 - 8*yt2)) - 
     (64*g2^2*k*yt2)/(3*(g2^2 + 2*g2*gp2 + gp2^2)) - 
     (16*g2^2*yt2^2)/(3*(g2 + gp2)*k) + (9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 
       17*gp2^3 - 18*g2^2*yt2 - 132*g2*gp2*yt2 + 14*gp2^2*yt2)/
      (48*(g2 + gp2 - 2*k)) + (36*g2^2 - 24*g2*gp2 + 68*gp2^2 + 55*g2*k - 
       25*gp2*k - 474*g2*yt2 + 6*gp2*yt2 - 56*k*yt2)/24 - 
     (8*g2*(g2*k - 6*g2*yt2 - 10*k*yt2))/(3*(g2 + gp2)) - 
     (9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 + 18*g2^2*yt2 - 
       156*g2*gp2*yt2 + 82*gp2^2*yt2 - 584*g2*yt2^2 + 56*gp2*yt2^2)/(96*k)
 
coMtttth = 6*v2^2*yt2^2*(-k^2 - 2*k*yt2 + yt2^2)
 
coUttht = -12*v2*yt2*(-3*k^2 + yt2^2)
 
coShtt = (15*yt2^2)/2 - (12*yt2^3)/k
 
coTtht = v2*((-6*yt2^4)/k + 3*yt2^2*(12*k + 5*yt2))
 
coThtt = 0
 
coIhtt = -6*yt2^2 + (6*yt2^3)/k
 
coMtZtZt = (v2^2*yt2*(-9*g2^3 - 3*g2^2*gp2 - 11*g2*gp2^2 - 17*gp2^3 + 
       36*g2^2*k - 120*g2*gp2*k + 100*gp2^2*k + 18*g2^2*yt2 + 
       132*g2*gp2*yt2 - 14*gp2^2*yt2 - 144*g2*k*yt2 - 144*gp2*k*yt2 + 
       288*k^2*yt2))/24
 
coUZZtt = v2*(((9*g2^2 - 30*g2*gp2 + 25*gp2^2)*(3*g2^2 + 6*g2*gp2 + 3*gp2^2 - 
         8*g2*k - 8*gp2*k + 16*k^2))/(192*(g2 + gp2 - 8*yt2)) - 
      (128*g2^2*k^2*yt2)/(3*(g2^2 + 2*g2*gp2 + gp2^2)) + 
      ((g2 + gp2)*(9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 - 
         18*g2^2*yt2 - 132*g2*gp2*yt2 + 14*gp2^2*yt2))/
       (96*(g2 + gp2 - 2*k)) - (16*g2*k*(g2*k - 2*g2*yt2 - 10*k*yt2))/
       (3*(g2 + gp2)) + (45*g2^3 + 87*g2^2*gp2 + 103*g2*gp2^2 + 61*gp2^3 - 
        72*g2^2*k - 144*g2*gp2*k - 72*gp2^2*k + 880*g2*k^2 - 400*gp2*k^2 - 
        72*g2^2*yt2 - 528*g2*gp2*yt2 + 56*gp2^2*yt2 - 1760*g2*k*yt2 + 
        800*gp2*k*yt2 - 896*k^2*yt2)/192)
 
coMththt = -36*k*v2^2*(3*k - 2*yt2)*yt2^2
 
coUhhtt = 18*k*v2*(8*k - 3*yt2)*yt2
 
coMtWtW0 = (-3*v2^2*(g2 - 2*yt2)*yt2*(g2^2 - 4*g2*k + g2*yt2 + 4*k*yt2))/4
 
coUWW0t = 3*v2*((16*k^2*yt2^2)/g2 + (g2^2*(g2 - 2*yt2)*(g2 + yt2))/
       (8*(g2 - 2*k)) + (g2^3 - 2*g2^2*k + g2^2*yt2 - 2*g2*k*yt2 + 
        16*k^2*yt2 - 12*k*yt2^2)/2)
 
coUtt0W = (3*v2*(6*g2^2*k + g2^2*yt2 - 6*g2*k*yt2 - 9*g2*yt2^2 + 20*k*yt2^2 - 
       10*yt2^3))/4
 
coS0tW = (-48*k*yt2^2)/g2 - (3*g2*(g2 - 2*yt2)*(g2 + yt2))/(2*(g2 - 2*k)) + 
     (3*(g2 - 2*yt2)*(g2 + yt2)*(g2 + 2*yt2))/(4*k) + 
     (-14*g2^2 + 16*g2*k + 8*g2*yt2 + 48*k*yt2 + 15*yt2^2)/2
 
coTW0t = v2*((-9*g2^2*(g2 - 2*yt2)*(g2 + yt2))/(16*(g2 - 2*k)) + 
      (3*g2*(g2 - 2*yt2)*(g2 + yt2)*(g2 + 2*yt2))/(32*k) + 
      (-13*g2^3 + 104*g2^2*k - 63*g2^2*yt2 + 168*g2*k*yt2 - 66*g2*yt2^2 - 
        192*k*yt2^2)/16)
 
coTt0W = v2*yt2*((12*k*(4*k - yt2)*yt2)/g2 - (3*g2*(g2 - 2*yt2)*(g2 + yt2))/
       (8*(g2 - 2*k)) + (3*(g2 - 2*yt2)*(g2 + yt2)*(g2 + 2*yt2))/(16*k) + 
      (-8*g2*k + 5*g2*yt2 - 24*k*yt2 + 12*yt2^2)/4)
 
coI0tW = (24*k*yt2^2)/g2 + (3*g2*(g2 - 2*yt2)*(g2 + yt2))/(4*(g2 - 2*k)) - 
     (3*(g2 - 2*yt2)*(g2 + yt2)*(g2 + 2*yt2))/(8*k) + 
     (3*(5*g2^2 - 7*g2*yt2 + 16*k*yt2 - 6*yt2^2))/4
 
coMWWWWZ = ((g2^2*(g2 - 4*k)*(3*g2^2 - 8*g2*k + 16*k^2))/(4*(g2 + gp2)) + 
      (51*g2^4 - 18*g2^3*gp2 - g2^2*gp2^2 + 8*g2^3*k - 96*g2^2*gp2*k - 
        8*g2*gp2^2*k - 592*g2^2*k^2 + 224*g2*gp2*k^2 - 16*gp2^2*k^2 + 
        768*g2*k^3 - 256*gp2*k^3)/64)*v2^2
 
coUWWWZ = (-(g2^2*(g2 - 4*k)*(3*g2 - 4*k))/(2*(g2 + gp2)) - 
      (3*g2^5)/(2*(g2 + gp2)*(g2 - 2*k)) - 
      (g2^2*(51*g2^2 - 18*g2*gp2 - gp2^2))/(32*(g2 - 2*k)) - 
      (2*gp2^2*k^2)/g2 + (-21*g2^3 - g2^2*gp2 - 122*g2^2*k + 68*g2*gp2*k + 
        6*gp2^2*k + 480*g2*k^2 - 240*gp2*k^2)/8)*v2
 
coSWWZ = (4*g2^2*(14*g2 - 41*k))/(3*(g2 + gp2)) + 
     (6*g2^4)/((g2 + gp2)*(g2 - 2*k)) + (g2*(51*g2^2 - 18*g2*gp2 - gp2^2))/
      (8*(g2 - 2*k)) + ((3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (16*(g2 + gp2 - 2*k)) - (3*g2^4)/((g2 + gp2)*k) - 
     (201*g2^3 - 3*g2^2*gp2 - 21*g2*gp2^2 - gp2^3)/(32*k) + (2*gp2^2*k)/g2 - 
     (48*g2^3*k)/(g2^2 + 2*g2*gp2 + gp2^2) + 
     (751*g2^2 - 202*g2*gp2 - 5*gp2^2 - 3280*g2*k + 976*gp2*k)/48
 
coTWWZ = ((3*g2^5)/((g2 + gp2)*(g2 - 2*k)) + 
      (g2^2*(51*g2^2 - 18*g2*gp2 - gp2^2))/(16*(g2 - 2*k)) + 
      (g2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/(64*(g2 + gp2 - 2*k)) - 
      (3*g2^5)/(4*(g2 + gp2)*k) - (g2*(201*g2^3 - 3*g2^2*gp2 - 21*g2*gp2^2 - 
         gp2^3))/(128*k) - (12*g2^3*(g2 - 2*k)*k)/(g2^2 + 2*g2*gp2 + gp2^2) + 
      (g2^2*(49*g2^2 - 194*g2*k + 96*k^2))/(6*(g2 + gp2)) + 
      (463*g2^3 + 128*g2^2*gp2 + 9*g2*gp2^2 - 1952*g2^2*k + 308*g2*gp2*k + 
        36*gp2^2*k + 1344*g2*k^2 + 96*gp2*k^2)/48)*v2
 
coTZWW = ((g2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/(64*(g2 - 2*k)) + 
      (3*(3*g2 - gp2)*(g2 + gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (128*(g2 + gp2 - 2*k)) - ((3*g2 - gp2)*(3*g2 + gp2)*
        (33*g2^2 + 22*g2*gp2 + gp2^2))/(256*k) + (gp2^2*(gp2 - 8*k)*k)/
       (4*g2) + (g2^2*(3*g2^2 - 20*g2*k + 16*k^2))/(g2 + gp2) + 
      (567*g2^3 - 39*g2^2*gp2 - 31*g2*gp2^2 - gp2^3 - 2160*g2^2*k + 
        216*g2*gp2*k + 320*gp2^2*k + 1728*g2*k^2 - 2304*gp2*k^2)/96)*v2
 
coIWWZ = -((g2^2*(7*g2 - 8*k))/(g2 + gp2)) - 
     (3*g2^4)/((g2 + gp2)*(g2 - 2*k)) - (g2*(51*g2^2 - 18*g2*gp2 - gp2^2))/
      (16*(g2 - 2*k)) - ((3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (32*(g2 + gp2 - 2*k)) + (3*g2^4)/(2*(g2 + gp2)*k) + 
     (201*g2^3 - 3*g2^2*gp2 - 21*g2*gp2^2 - gp2^3)/(64*k) - (gp2^2*k)/g2 + 
     (12*g2^3*k)/(g2^2 + 2*g2*gp2 + gp2^2) + 
     (-131*g2^2 + 50*g2*gp2 + gp2^2 + 400*g2*k - 208*gp2*k)/16
 
coMWWWW0 = (g2*gp2*(g2 - 4*k)*(3*g2^2 - 8*g2*k + 16*k^2)*v2^2)/(4*(g2 + gp2))
 
coTW0W = (11*g2*gp2*(3*g2^2 - 8*g2*k + 16*k^2)*v2)/(3*(g2 + gp2))
 
coTbar0WW = (g2*gp2*(3*g2^2 - 8*g2*k + 16*k^2)*v2)/(g2 + gp2)
 
coMWWWWh = -((3*g2^4 - 16*g2^3*k - 32*g2^2*k^2 + 256*g2*k^3 + 256*k^4)*v2^2)/
     16
 
coUWWhW = ((3*g2^4)/(4*(g2 - 2*k)) - (128*k^4)/g2 + 
      2*k*(-g2^2 - 16*g2*k + 48*k^2))*v2
 
coShWW = (-3*g2^3)/(2*(g2 - 2*k)) + (3*g2^3)/(4*k) + (128*k^3)/g2 + 
     (g2^2 + 96*g2*k - 528*k^2)/12
 
coTWhW = ((-9*g2^4)/(2*(g2 - 2*k)) + (3*g2^4)/(16*k) + 
      (23*g2^3 + 26*g2^2*k + 384*k^3)/6)*v2
 
coIhWW = (5*g2^3)/(4*(g2 - 2*k)) - (3*g2^3)/(8*k) - 2*(3*g2 - 4*k)*k - 
     (64*k^3)/g2
 
coMZZZZh = -((3*g2^4 + 12*g2^3*gp2 + 18*g2^2*gp2^2 + 12*g2*gp2^3 + 3*gp2^4 - 
        16*g2^3*k - 48*g2^2*gp2*k - 48*g2*gp2^2*k - 16*gp2^3*k - 
        32*g2^2*k^2 - 64*g2*gp2*k^2 - 32*gp2^2*k^2 + 256*g2*k^3 + 
        256*gp2*k^3 + 256*k^4)*v2^2)/32
 
coUZZhZ = ((3*(g2^4 + 4*g2^3*gp2 + 6*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/
       (8*(g2 + gp2 - 2*k)) - (64*k^4)/(g2 + gp2) + 
      k*(-g2^2 - 2*g2*gp2 - gp2^2 - 16*g2*k - 16*gp2*k + 48*k^2))*v2
 
coShZZ = (-3*(g2^3 + 3*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/(4*(g2 + gp2 - 2*k)) + 
     (3*(g2^3 + 3*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/(8*k) + 
     (64*k^3)/(g2 + gp2) + (g2^2 + 2*g2*gp2 + gp2^2 + 96*g2*k + 96*gp2*k - 
       528*k^2)/24
 
coThZZ = 0
 
coTZhZ = ((-9*(g2^4 + 4*g2^3*gp2 + 6*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/
       (4*(g2 + gp2 - 2*k)) + (3*(g2^4 + 4*g2^3*gp2 + 6*g2^2*gp2^2 + 
         4*g2*gp2^3 + gp2^4))/(32*k) + (23*g2^3 + 69*g2^2*gp2 + 69*g2*gp2^2 + 
        23*gp2^3 + 26*g2^2*k + 52*g2*gp2*k + 26*gp2^2*k + 384*k^3)/12)*v2
 
coIhZZ = (5*(g2^3 + 3*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/(8*(g2 + gp2 - 2*k)) - 
     (3*(g2^3 + 3*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/(16*k) - 
     (3*g2 + 3*gp2 - 4*k)*k - (32*k^3)/(g2 + gp2)
 
coMWZWZW = ((99*g2^4 + 33*g2^3*gp2 - 19*g2^2*gp2^2 - g2*gp2^3 - 312*g2^3*k + 
       44*g2^2*gp2*k - 16*g2*gp2^2*k - 4*gp2^3*k + 176*g2^2*k^2 + 
       96*g2*gp2*k^2 - 16*gp2^2*k^2 - 256*g2*k^3)*v2^2)/32
 
coUZZWW = (-((3*g2 - gp2)*(g2 + gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (64*(g2 + gp2 - 2*k)) - (2*g2^2*(3*g2 - 4*k)*k)/(g2 + gp2) + 
      (24*g2^3*k^2)/(g2^2 + 2*g2*gp2 + gp2^2) + 
      (-33*g2^3 + 11*g2^2*gp2 + 21*g2*gp2^2 + gp2^3 + 38*g2^2*k + 
        12*g2*gp2*k - 18*gp2^2*k - 96*g2*k^2)/16)*v2
 
coMhWhWW = (-3*k*(3*g2^3 - 12*g2^2*k + 64*k^3)*v2^2)/2
 
coUhhWW = ((-27*g2^4)/(8*(g2 - 2*k)) + 
      (3*(9*g2^3 + 36*g2^2*k - 112*g2*k^2 + 192*k^3))/8)*v2
 
coMhZhZZ = (-3*k*(3*g2^3 + 9*g2^2*gp2 + 9*g2*gp2^2 + 3*gp2^3 - 12*g2^2*k - 
       24*g2*gp2*k - 12*gp2^2*k + 64*k^3)*v2^2)/4
 
coUhhZZ = ((-27*(g2^4 + 4*g2^3*gp2 + 6*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/
       (16*(g2 + gp2 - 2*k)) + (3*(9*g2^3 + 27*g2^2*gp2 + 27*g2*gp2^2 + 
         9*gp2^3 + 36*g2^2*k + 72*g2*gp2*k + 36*gp2^2*k - 112*g2*k^2 - 
         112*gp2*k^2 + 192*k^3))/16)*v2
 
coUWW00 = g2^2*((9*g2^2)/(8*(g2 - 2*k)) + (9*(g2 - 2*k))/2)*v2
 
coUZZ00 = (63*g2^2 + 6*g2*gp2 + 103*gp2^2)*
     ((g2^2 + 2*g2*gp2 + gp2^2)/(96*(g2 + gp2 - 2*k)) + (g2 + gp2 - 2*k)/24)*
     v2
 
coS00W = g2*((-3*(5*g2 - 16*k))/2 - (9*g2^2)/(2*(g2 - 2*k)) + (9*g2^2)/(4*k))
 
coTW00 = ((-3*g2^2*(g2 - 8*k))/4 - (27*g2^4)/(16*(g2 - 2*k)) + 
      (9*g2^4)/(32*k))*v2
 
coS00Z = -((g2 + gp2)*(63*g2^2 + 6*g2*gp2 + 103*gp2^2))/
      (24*(g2 + gp2 - 2*k)) + ((g2 + gp2)*(63*g2^2 + 6*g2*gp2 + 103*gp2^2))/
      (48*k) + (320*g2^2*k)/(9*(g2 + gp2)) + 
     (-315*g2^2 - 30*g2*gp2 - 515*gp2^2 - 1552*g2*k + 1648*gp2*k)/72
 
coTZ00 = (63*g2^2 + 6*g2*gp2 + 103*gp2^2)*
     (-(g2^2 + 2*g2*gp2 + gp2^2)/(64*(g2 + gp2 - 2*k)) + 
      (g2^2 + 2*g2*gp2 + gp2^2)/(384*k) + (-g2 - gp2 + 8*k)/144)*v2
 
coI00W = (9*g2^3)/(4*(g2 - 2*k)) - (9*g2^3)/(8*k) - (6*g2^2*k)/(g2 + gp2) - 
     (3*g2^3*k)/(g2^2 + 2*g2*gp2 + gp2^2) + (3*g2*(3*g2 + 10*k))/2
 
coI00Z = ((g2 + gp2)*(63*g2^2 + 6*g2*gp2 + 103*gp2^2))/
      (48*(g2 + gp2 - 2*k)) - ((g2 + gp2)*(63*g2^2 + 6*g2*gp2 + 103*gp2^2))/
      (96*k) + (9*g2^2*k)/(g2 + gp2) + (63*g2^2 + 6*g2*gp2 + 103*gp2^2 - 
       144*g2*k)/24
 
coI00h = -12*k^2
 
coI00t = -24*k*yt2
 
coI0hW = 3*k*(g2 + 8*k)
 
coI0hZ = (3*k*(g2 + gp2 + 8*k))/2
 
coI0WZ = (9*g2^2*k)/(g2 + gp2) + 3*(4*g2 + gp2)*k + 
     (3*g2^3*k)/(g2^2 + 2*g2*gp2 + gp2^2)
 
coBWWBWW = ((-3*g2^4)/(2*(g2 - 2*k)) + (3*g2^5)/(2*(g2 + gp2)*(g2 - 2*k)) - 
      (g2^2*(9*g2^2 - 16*g2*k + 64*k^2))/(3*(g2 + gp2)) + 
      (183*g2^3 + 3*g2^2*gp2 - 328*g2^2*k + 24*g2*gp2*k + 1648*g2*k^2 + 
        48*gp2*k^2)/48)*v2
 
coBZZBZZ = ((-g2^3 - 3*g2^2*gp2 - 3*g2*gp2^2 - gp2^3 - 6*g2^2*k - 
       12*g2*gp2*k - 6*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2 + 32*k^3)*v2)/16
 
coBhhBhh = 54*k^3*v2
 
coBttBtt = v2*yt2*((-4*g2^2*(7*k - 4*yt2))/(3*(g2 + gp2)) + 
      (56*g2*k - 23*g2*yt2 + 17*gp2*yt2 + 36*yt2^2)/6)
 
coBZZBtt = -((9*g2^2 - 6*g2*gp2 + 17*gp2^2 - 18*g2*k - 18*gp2*k + 72*k^2)*v2*
       yt2)/6
 
coBWWBtt = 3*v2*yt2*(-g2^2 + 2*g2*k - 8*k^2 + g2*yt2 + 4*k*yt2)
 
coBhhBtt = -36*k*v2*yt2^2
 
coBWWBZZ = ((15*g2^3 - 10*g2^2*gp2 - g2*gp2^2 - 12*g2^2*k - 48*g2*gp2*k - 
       4*gp2^2*k + 80*g2*k^2 + 32*gp2*k^2 - 64*k^3)*v2)/8
 
coBWWBhh = (3*(g2 - 4*k)*k*(3*g2 + 8*k)*v2)/2
 
coBZZBhh = (3*(g2 + gp2 - 4*k)*k*(3*g2 + 3*gp2 + 8*k)*v2)/4
 
coAWBWW = (6*g2^4)/((g2 + gp2)*(g2 - 2*k)) - (g2^2*(77*g2 + gp2))/
      (8*(g2 - 2*k)) + (8*k^2*(gp2 + 8*k))/g2 - 
     (2*g2*(45*g2^2 - 112*g2*k + 304*k^2))/(3*(g2 + gp2)) + 
     (282*g2^2 + 3*g2*gp2 - 694*g2*k - 6*gp2*k + 1888*k^2)/6
 
coAZBWW = (-3*g2^4)/((g2 + gp2)*(g2 - 2*k)) + (g2^2*(9*g2 + gp2))/
      (8*(g2 - 2*k)) - (8*gp2*k^2)/g2 + (-19*g2^2 - g2*gp2 + 46*g2*k + 
       2*gp2*k - 192*k^2)/2 + (4*g2^2*(3*g2^2 - 8*g2*k + 16*k^2))/
      (g2^2 + 2*g2*gp2 + gp2^2) + (2*g2*(7*g2^2 - 20*g2*k + 80*k^2))/
      (g2 + gp2)
 
coAhBWW = (7*g2^3)/(8*(g2 - 2*k)) - (3*g2^3)/(8*k) - (64*k^3)/g2 + 
     (3*g2^2 - 22*g2*k + 48*k^2)/2
 
coAtBWW = (3*g2^2*(g2 - yt2))/(2*(g2 - 2*k)) + (96*k^2*yt2)/g2 + 
     6*(g2 - 2*k)*(g2 + yt2)
 
coAWBZZ = -((g2 + gp2)*(15*g2^2 - 10*g2*gp2 - gp2^2))/(8*(g2 + gp2 - 2*k)) - 
     (8*g2*(3*g2 - 4*k)*k)/(g2 + gp2) + (96*g2^2*k^2)/
      (g2^2 + 2*g2*gp2 + gp2^2) + (33*g2^2 + 22*g2*gp2 + gp2^2 - 50*g2*k - 
       2*gp2*k)/2
 
coAZBZZ = (-7*(g2^3 + 3*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (8*(g2 + gp2 - 2*k)) + (32*k^3)/(g2 + gp2) + 
     (g2^2 + 2*g2*gp2 + gp2^2 + 16*g2*k + 16*gp2*k - 32*k^2)/4
 
coAhBZZ = (7*(g2^3 + 3*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (16*(g2 + gp2 - 2*k)) - (3*(g2^3 + 3*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (16*k) - (32*k^3)/(g2 + gp2) + (3*g2^2 + 6*g2*gp2 + 3*gp2^2 - 22*g2*k - 
       22*gp2*k + 48*k^2)/4
 
coAtBZZ = ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(12*(g2 + gp2 - 2*k)) - 
     (256*g2^2*k^2)/(3*(g2^2 + 2*g2*gp2 + gp2^2)) + 
     (64*g2*k*(g2 + 5*k))/(3*(g2 + gp2)) + 
     (9*g2^2 + 66*g2*gp2 - 7*gp2^2 - 256*g2*k + 64*gp2*k - 400*k^2)/12 + 
     ((9*g2^2 - 30*g2*gp2 + 25*gp2^2)*(3*g2^2 + 6*g2*gp2 + 3*gp2^2 - 8*g2*k - 
        8*gp2*k + 16*k^2))/(12*(g2 + gp2)*(g2 + gp2 - 8*yt2))
 
coAWBhh = (-27*g2^3)/(2*(g2 - 2*k)) + (3*(9*g2^2 + 64*k^2))/2
 
coAZBhh = (-27*(g2^3 + 3*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (4*(g2 + gp2 - 2*k)) + (3*(9*g2^2 + 18*g2*gp2 + 9*gp2^2 + 64*k^2))/4
 
coAhBhh = -108*k^2
 
coAtBhh = 108*k*yt2
 
coAWBtt = 3*(6*g2*k - 3*g2*yt2 + 2*k*yt2 - 5*yt2^2)
 
coAZBtt = -((9*g2^2 - 30*g2*gp2 + 25*gp2^2)*(g2 + gp2 - 8*k))/
      (32*(g2 + gp2 - 8*yt2)) + (128*g2^2*(k - yt2)*yt2)/
      (3*(g2^2 + 2*g2*gp2 + gp2^2)) + (27*g2^2 - 90*g2*gp2 + 75*gp2^2 - 
       888*g2*k + 1032*gp2*k - 216*g2*yt2 - 216*gp2*yt2 + 448*k*yt2 - 
       448*yt2^2)/96 + (16*g2*(3*g2*k - 10*k*yt2 + 10*yt2^2))/(3*(g2 + gp2))
 
coAhBtt = 3*(6*k - 5*yt2)*yt2 + (6*yt2^3)/k
 
coAtBtt = ((9*g2^2 - 30*g2*gp2 + 25*gp2^2)*(g2 + gp2 - 8*k))/
      (16*(g2 + gp2 - 8*yt2)) - (16*g2^2*(9*k - 8*yt2))/(3*(g2 + gp2)) + 
     (-27*g2^2 + 90*g2*gp2 - 75*gp2^2 + 2088*g2*k - 216*gp2*k - 2048*g2*yt2 - 
       192*gp2*yt2 - 1152*k*yt2 + 288*yt2^2)/48
 
coAWAW = (-2*(10*g2 - 2*gp2 - 203*k))/(3*v2) + (4*g2*(7*g2 - 64*k))/
      (3*(g2 + gp2)*v2) - (g2*(21*g2 + gp2))/(2*(g2 - 2*k)*v2) - 
     (48*g2^2*k)/((g2^2 + 2*g2*gp2 + gp2^2)*v2) + (4*k*(gp2 + 8*k))/(g2*v2)
 
coAZAZ = ((-3*(g2^2 + 2*g2*gp2 + gp2^2))/(2*(g2 + gp2 - 2*k)) + 
      (16*k^2)/(g2 + gp2) + (4*g2 + 4*gp2 + 9*k)/3)/v2
 
coAhAh = 0
 
coAtAt = ((128*g2^2*k)/(3*(g2^2 + 2*g2*gp2 + gp2^2)) - 
      (8*g2*(g2 + 60*k))/(9*(g2 + gp2)) + (-83*g2 - 187*gp2 + 516*k - 
        324*yt2)/18 - (2*(9*g2^2 - 30*g2*gp2 + 25*gp2^2)*k)/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)))/v2
 
coAZAt = (9*g2^2 - 6*g2*gp2 + 17*gp2^2)/(3*(g2 + gp2 - 2*k)*v2) - 
     (128*g2^2*k)/(3*(g2^2 + 2*g2*gp2 + gp2^2)*v2) + 
     (16*g2*(11*g2 + 30*k))/(9*(g2 + gp2)*v2) - 
     (253*g2 - 187*gp2 + 300*k - 54*yt2)/(18*v2) + 
     (2*(9*g2^2 - 30*g2*gp2 + 25*gp2^2)*k)/(3*(g2 + gp2)*v2*
       (g2 + gp2 - 8*yt2))
 
coAWAt = (6*g2*(g2 - yt2))/((g2 - 2*k)*v2) + (48*k*yt2)/(g2*v2) + 
     (11*g2 + 9*yt2)/v2
 
coAhAt = (9*yt2)/v2
 
coAWAZ = (-12*g2^3)/((g2 + gp2)*(g2 - 2*k)*v2) + (g2*(9*g2 + gp2))/
      (2*(g2 - 2*k)*v2) - (15*g2^2 - 10*g2*gp2 - gp2^2)/
      (2*(g2 + gp2 - 2*k)*v2) - (4*gp2*k)/(g2*v2) + 
     (60*g2^2*k)/((g2^2 + 2*g2*gp2 + gp2^2)*v2) - (4*(5*g2 + gp2 + 33*k))/
      (3*v2) + (4*g2*(5*g2 + 54*k))/(3*(g2 + gp2)*v2)
 
coAWAh = (-4*(2*g2 - 9*k))/(3*v2) + (5*g2^2)/(2*(g2 - 2*k)*v2) - 
     (32*k^2)/(g2*v2)
 
coAZAh = (-2*(2*g2 + 2*gp2 - 9*k))/(3*v2) + (5*(g2^2 + 2*g2*gp2 + gp2^2))/
      (4*(g2 + gp2 - 2*k)*v2) - (16*k^2)/((g2 + gp2)*v2)
 
coBWW = v2*((-3*g2^5)/(2*(g2 + gp2)*(g2 - 2*k)) + 
      (g2^2*(63*g2^2 - 160*g2*k + 400*k^2))/(6*(g2 + gp2)) - 
      (g2^3*(41*g2 + 3*gp2 - 36*yt2))/(48*(g2 - 2*k)) + 
      (-457*g2^3 - 3*g2^2*gp2 + 692*g2^2*k - 12*g2*gp2*k - 1328*g2*k^2 + 
        48*gp2*k^2 + 384*k^3 + 36*g2^2*yt2 + 144*g2*k*yt2 - 576*k^2*yt2)/24)
 
coBZZ = v2*((8*g2^2*k^2*(9*g2 - 16*yt2))/(3*(g2^2 + 2*g2*gp2 + gp2^2)) - 
      ((9*g2^2 - 30*g2*gp2 + 25*gp2^2)*(3*g2^2 + 6*g2*gp2 + 3*gp2^2 - 
         8*g2*k - 8*gp2*k + 16*k^2))/(192*(g2 + gp2 - 8*yt2)) - 
      ((g2 + gp2)*(113*g2^3 + 113*g2^2*gp2 + 143*g2*gp2^2 + 71*gp2^3 - 
         36*g2^2*yt2 + 24*g2*gp2*yt2 - 68*gp2^2*yt2))/(96*(g2 + gp2 - 2*k)) - 
      (2*g2*k*(9*g2^2 + 50*g2*k - 16*g2*yt2 - 80*k*yt2))/(3*(g2 + gp2)) + 
      (-793*g2^3 - 883*g2^2*gp2 - 1579*g2*gp2^2 - 1201*gp2^3 + 1288*g2^2*k + 
        816*g2*gp2*k + 2600*gp2^2*k + 3024*g2*k^2 - 5040*gp2*k^2 + 1536*k^3 + 
        360*g2^2*yt2 + 336*g2*gp2*yt2 + 488*gp2^2*yt2 - 2048*g2*k*yt2 + 
        512*gp2*k*yt2 - 3200*k^2*yt2)/192)
 
coBhh = (-81*g2^3*v2)/16 - (81*g2^2*gp2*v2)/16 - (81*g2*gp2^2*v2)/16 - 
     (27*gp2^3*v2)/16 + (27*g2^4*v2)/(16*g2 + 16*gp2 - 32*k) + 
     (108*g2^3*gp2*v2)/(16*g2 + 16*gp2 - 32*k) + (162*g2^2*gp2^2*v2)/
      (16*g2 + 16*gp2 - 32*k) + (108*g2*gp2^3*v2)/(16*g2 + 16*gp2 - 32*k) + 
     (27*gp2^4*v2)/(16*g2 + 16*gp2 - 32*k) + (27*g2^4*v2)/(8*g2 - 16*k) - 
     (153*g2^2*k*v2)/4 - (51*g2*gp2*k*v2)/2 - (51*gp2^2*k*v2)/4 + 
     27*g2*k^2*v2 + 9*gp2*k^2*v2 - 216*k^3*v2 - 108*k^2*v2*yt2 + 54*k*v2*yt2^2
 
coBtt = v2*(((g2 + gp2)*(9*g2^2 - 30*g2*gp2 + 25*gp2^2)*(g2 + gp2 - 8*k))/
       (256*(g2 + gp2 - 8*yt2)) + (8*g2^2*(13*k - 12*yt2)*yt2)/
       (3*(g2 + gp2)) + (-27*g2^3 + 63*g2^2*gp2 + 15*g2*gp2^2 - 75*gp2^3 + 
        216*g2^2*k - 720*g2*gp2*k + 600*gp2^2*k - 216*g2^2*yt2 + 
        720*g2*gp2*yt2 - 600*gp2^2*yt2 - 35264*g2*k*yt2 + 320*gp2*k*yt2 + 
        38400*g2*yt2^2 - 128*gp2*yt2^2 - 9216*k*yt2^2 + 9216*yt2^3)/768)
 
coAW = (-2*g2^2*(35*g2 - 107*k))/(3*(g2 + gp2)) - 
     (6*g2^4)/((g2 + gp2)*(g2 - 2*k)) - ((3*g2 + gp2)*(23*g2^2 + gp2^2))/
      (16*(g2 + gp2 - 2*k)) + (3*g2^4)/((g2 + gp2)*k) + 
     (72*g2^3*k)/(g2^2 + 2*g2*gp2 + gp2^2) + 
     (-100*g2^2 + 26*g2*gp2 + gp2^2 + 112*g2*k - 240*gp2*k + 192*k^2 - 
       21*g2*yt2 - 288*k*yt2)/12 - (2*k*(gp2^2 + 64*k^2 - 12*yt2^2))/g2 - 
     (g2*(208*g2^2 - 51*g2*gp2 - 3*gp2^2 - 54*g2*yt2 + 36*yt2^2))/
      (24*(g2 - 2*k)) + (129*g2^3 - 3*g2^2*gp2 - 21*g2*gp2^2 - gp2^3 - 
       12*g2^2*yt2 + 48*g2*yt2^2 + 48*yt2^3)/(32*k)
 
coAZ = -(g2*(69*g2^2 - 16*g2*gp2 - gp2^2))/(16*(g2 - 2*k)) - (gp2^2*k)/g2 + 
     (4*g2^2*k*(9*g2 - 16*yt2))/(g2^2 + 2*g2*gp2 + gp2^2) - 
     ((9*g2^2 - 30*g2*gp2 + 25*gp2^2)*k)/(24*(g2 + gp2 - 8*yt2)) - 
     (497*g2^3 + 83*g2^2*gp2 - 49*g2*gp2^2 - 67*gp2^3 - 108*g2^2*yt2 + 
       360*g2*gp2*yt2 - 300*gp2^2*yt2)/(96*(g2 + gp2 - 2*k)) - 
     (105*g2^3 + 324*g2^2*k + 576*k^3 - 104*g2^2*yt2 - 720*g2*k*yt2)/
      (9*(g2 + gp2)) + (-300*g2^2 + 48*g2*gp2 + 408*gp2^2 + 4659*g2*k - 
       2781*gp2*k + 576*k^2 - 976*g2*yt2 + 64*gp2*yt2 - 1800*k*yt2 - 
       108*yt2^2)/72 + (g2^2*(9*g2^2 - 32*yt2^2))/(6*(g2 + gp2)*k) + 
     (387*g2^3 - 369*g2^2*gp2 - 519*g2*gp2^2 - 315*gp2^3 - 36*g2^2*yt2 + 
       312*g2*gp2*yt2 - 164*gp2^2*yt2 + 1168*g2*yt2^2 - 112*gp2*yt2^2)/(192*k)
 
coAh = (-13*g2^2)/8 - (13*g2*gp2)/12 - (13*gp2^2)/24 + 
     g2^3/(16*g2 + 16*gp2 - 32*k) + (3*g2^2*gp2)/(16*g2 + 16*gp2 - 32*k) + 
     (3*g2*gp2^2)/(16*g2 + 16*gp2 - 32*k) + gp2^3/(16*g2 + 16*gp2 - 32*k) + 
     g2^3/(8*g2 - 16*k) - (9*g2^3)/(16*k) - (9*g2^2*gp2)/(16*k) - 
     (9*g2*gp2^2)/(16*k) - (3*gp2^3)/(16*k) - 11*g2*k - (11*gp2*k)/3 - 
     120*k^2 - (64*k^3)/g2 - (32*k^3)/(g2 + gp2) - (9*yt2^2)/2 + (6*yt2^3)/k
 
coAt = 6*g2^2 - (11*g2*gp2)/6 + (187*gp2^2)/36 - 
     (9*g2^3)/(24*g2 + 24*gp2 - 48*k) - (3*g2^2*gp2)/
      (24*g2 + 24*gp2 - 48*k) - (11*g2*gp2^2)/(24*g2 + 24*gp2 - 48*k) - 
     (17*gp2^3)/(24*g2 + 24*gp2 - 48*k) - (3*g2^3)/(4*g2 - 8*k) - 
     (9*g2^3)/(16*k) - (g2^2*gp2)/(16*k) - (11*g2*gp2^2)/(48*k) - 
     (17*gp2^3)/(48*k) - (55*g2*k)/12 + (25*gp2*k)/12 + 
     (48*g2^2*k)/(9*g2 + 9*gp2) - (9*g2^2*k)/(12*g2 + 12*gp2 - 96*yt2) + 
     (30*g2*gp2*k)/(12*g2 + 12*gp2 - 96*yt2) - 
     (25*gp2^2*k)/(12*g2 + 12*gp2 - 96*yt2) - (991*g2*yt2)/36 + 
     (94*gp2*yt2)/9 + (304*g2^2*yt2)/(9*g2 + 9*gp2) - 
     (18*g2^2*yt2)/(24*g2 + 24*gp2 - 48*k) - (132*g2*gp2*yt2)/
      (24*g2 + 24*gp2 - 48*k) + (14*gp2^2*yt2)/(24*g2 + 24*gp2 - 48*k) + 
     (3*g2^2*yt2)/(4*g2 - 8*k) - (3*g2^2*yt2)/(4*k) + (13*g2*gp2*yt2)/(4*k) - 
     (41*gp2^2*yt2)/(24*k) - 86*k*yt2 + (1440*g2*k*yt2)/(9*g2 + 9*gp2) - 
     (128*g2^2*k*yt2)/(g2^2 + 2*g2*gp2 + gp2^2) - 3*yt2^2 - 
     (6*g2*yt2^2)/(4*g2 - 8*k) + (41*g2*yt2^2)/(3*k) - (7*gp2*yt2^2)/(6*k) + 
     (24*k*yt2^2)/g2 - (32*g2^2*yt2^2)/(3*g2*k + 3*gp2*k) + (27*yt2^3)/(2*k)
 
co1 = v2*((3*g2^5)/(4*(g2 + gp2)*(g2 - 2*k)) - 
      ((9*g2^2 - 30*g2*gp2 + 25*gp2^2)*(9*g2^2 + 18*g2*gp2 + 9*gp2^2 - 
         20*g2*k - 20*gp2*k + 64*k^2))/(768*(g2 + gp2 - 8*yt2)) - 
      (2*g2^2*k*(9*g2^2 - 18*g2*k + 32*k*yt2 - 32*yt2^2))/
       (g2^2 + 2*g2*gp2 + gp2^2) + (757*g2^4 + 1487*g2^3*gp2 + 
        1859*g2^2*gp2^2 + 1361*g2*gp2^3 + 376*gp2^4 - 108*g2^3*yt2 - 
        36*g2^2*gp2*yt2 - 132*g2*gp2^2*yt2 - 204*gp2^3*yt2 + 72*g2^2*yt2^2 + 
        528*g2*gp2*yt2^2 - 56*gp2^2*yt2^2)/(192*(g2 + gp2 - 2*k)) + 
      (426*g2^4 - 2145*g2^3*k - 36*g2^2*k^2 + 1728*k^4 + 2200*g2^2*k*yt2 + 
        2880*g2*k^2*yt2 - 1280*g2^2*yt2^2 - 2880*g2*k*yt2^2)/
       (36*(g2 + gp2)) - (g2^2*(9*g2^3 - 64*yt2^3))/(12*(g2 + gp2)*k) + 
      (k*(gp2^3 - 2*gp2^2*k + 384*k^3 + 48*k*yt2^2 - 48*yt2^3))/(4*g2) + 
      (g2*(1370*g2^3 + 57*g2^2*gp2 - 60*g2*gp2^2 - 3*gp2^3 - 216*g2^2*yt2 + 
         72*g2*yt2^2 + 144*yt2^3))/(192*(g2 - 2*k)) + 
      (-201*g2^3 - 25539*g2^2*gp2 - 40587*g2*gp2^2 - 26817*gp2^3 - 
        23964*g2^2*k - 21624*g2*gp2*k + 49764*gp2^2*k + 70272*g2*k^2 - 
        69888*gp2*k^2 + 248832*k^3 - 10584*g2^2*yt2 + 26544*g2*gp2*yt2 - 
        13288*gp2^2*yt2 - 105376*g2*k*yt2 + 36736*gp2*k*yt2 - 
        375552*k^2*yt2 + 111872*g2*yt2^2 - 3008*gp2*yt2^2 + 168192*k*yt2^2 + 
        19008*yt2^3)/2304 - (1449*g2^4 - 1014*g2^2*gp2^2 - 840*g2*gp2^3 - 
        315*gp2^4 - 324*g2^3*yt2 + 252*g2^2*gp2*yt2 + 60*g2*gp2^2*yt2 - 
        300*gp2^3*yt2 + 144*g2^2*yt2^2 + 2304*g2*gp2*yt2^2 - 
        768*gp2^2*yt2^2 + 5536*g2*yt2^3 - 448*gp2*yt2^3 + 5184*yt2^4)/(768*k))

